Symmetry-Enriched Criticality in a Coupled Spin-Ladder

We study a one-dimensional ladder of two coupled XXZ spin chains and identify several distinct gapless symmetry-enriched critical phases. These have the same unbroken symmetries and long-wavelength description, but cannot be connected without encountering either a phase transition or other intermediate phases. Using bosonizaion, we analyze the nature of their distinction by determining how microscopic symmetries are manifested in the long-wavelength fields, the behavior of charged local and nonlocal operators, and identify the universality class of all direct continuous phase transitions between them. One of these phases is a gapless topological phase with protected edge modes. We characterize its precise nature and place it within the broader classification. We also find the occurrence of `multiversality' in the phase diagram, wherein two fixed phases are separated by continuous transitions with different universality classes in different parameter regimes. We determine the phase diagram and all its aspects, as well as verify our predictions numerically using density matrix renormalization group and a mapping onto an effective spin-1 model.

==> anc/fig10_nl.dat <==
0 0.5000000000090676
1 0.500000000002527
2 0.5000000000019824
3 0.49999999999926953
4 0.4999999999982506
5 0.4999999999942138
6 0.49999999998710737
7 0.49999999998568334
8 0.49999999998650096
9 0.49999999998853933
10 0.49999999998073436
11 0.4999999999754984
12 0.4999999999669619
13 0.4999999999685942
14 0.49999999996385347
15 0.49999999996009215
16 0.4999999999583337
17 0.4999999999537759
18 0.499999999954988
19 0.4999999999517561
20 0.49999999996077693
21 0.4999999999579513
22 0.49999999996812305
23 0.4999999999592809
24 0.4999999999761558
25 0.4999999999796838
26 0.49999999996008776
27 0.4999999999237809
28 0.49999999995026845
29 0.500000000007654
30 0.49999999997021516
31 0.49999999997973044
32 0.49999999998485534
33 0.49999999998365274
34 0.4999999999873609
35 0.49999999999664985
36 0.4999999999901455
37 0.49999999999112676
38 0.49999999998919864
39 0.49999999998638633
40 0.4999999999842334
41 0.4999999999856071
42 0.49999999998489864
43 0.4999999999868275
44 0.4999999999841466
45 0.49999999997565525
46 0.4999999999716959
47 0.4999999999824767
48 0.49999999997791855
49 0.4999999999730959
50 0.49999999997591205
51 0.4999999999894704
52 0.49999999999429
53 0.5000000000018551
54 0.5000000000158981
55 0.5000000000137249
56 0.5000000000340392
57 0.5000000000197939
58 0.5000000000365988
59 0.4999999999999404
60 0.49999999999319433
61 0.49999999994117633
62 0.4999999999340654
63 0.5000000000001408
64 0.4999999999681775
65 0.5000000000290679
66 0.5000000000156171
67 0.49999999999607503
68 0.5000000000125367
69 0.50000000001521
70 0.5000000000234263
71 0.5000000000243021
72 0.500000000025885
73 0.5000000000295136
74 0.500000000035161
75 0.5000000000359586
76 0.5000000000356619
77 0.5000000000356826
78 0.5000000000357343
79 0.5000000000367509
80 0.5000000000386158
81 0.5000000000390066
82 0.5000000000369631
83 0.5000000000384883
84 0.5000000000366911
85 0.5000000000377065
86 0.5000000000359865
87 0.5000000000383054
88 0.5000000000361746
89 0.5000000000390845
90 0.5000000000371942
91 0.5000000000387305
92 0.5000000000368533
93 0.5000000000388771
94 0.5000000000370737
95 0.5000000000385351
96 0.5000000000376401
97 0.5000000000379812
98 0.5000000000387501
99 0.5000000000383154
100 0.5000000000882648


==> anc/fig10_nl_1.dat <==
0 0.943232395434946
1 0.296701707109413
2 0.6054657052609669
3 0.4234644725492055
4 0.5553724546157508
5 0.4516409991193526
6 0.5379035908667827
7 0.46367133182255454
8 0.5291656450387165
9 0.4703482992157373
10 0.5239106955466344
11 0.47460733190028803
12 0.5203960698545608
13 0.4775632748210392
14 0.5178802110330689
15 0.47973303477589124
16 0.5159932931832765
17 0.4813898609887547
18 0.5145297032464473
19 0.4826921519596301
20 0.5133657702347316
21 0.4837382117346408
22 0.5124225540470928
23 0.48459233125283696
24 0.5116472768255197
25 0.4852983314840963
26 0.51100332464791
27 0.4858870891138188
28 0.5104645283668026
29 0.4863809531320441
30 0.5100117261637085
31 0.48679645435480123
32 0.5096306130634791
33 0.4871460341557997
34 0.5093103463266933
35 0.487439178412453
36 0.5090426174911241
37 0.4876831834860884
38 0.5088210183245043
39 0.4878836843231305
40 0.5086406005628583
41 0.488045023727524
42 0.5084975655357376
43 0.4881705136505806
44 0.5083890444817505
45 0.48826262036522194
46 0.5083129432306825
47 0.48832309417480146
48 0.5082678347768574
49 0.4883530570410034
50 0.5082528893857835
51 0.4883530570296213
52 0.5082678347451184
53 0.48832309417437
54 0.508312943158082
55 0.48826262040408097
56 0.5083890443880108
57 0.48817051373453124
58 0.5084975654109274
59 0.4880450237860944
60 0.5086406003831512
61 0.4878836843669947
62 0.5088210180842793
63 0.48768318377525854
64 0.5090426172583474
65 0.48743917858324104
66 0.5093103461290445
67 0.48714603438883297
68 0.5096306128031047
69 0.48679645456783344
70 0.5100117259016043
71 0.48638095327366304
72 0.5104645280265407
73 0.4858870894749063
74 0.5110033244266179
75 0.48529833177601334
76 0.5116472766420088
77 0.4845923314915492
78 0.51242255389053
79 0.48373821196903377
80 0.513365770057582
81 0.4826921521076074
82 0.5145297031079313
83 0.4813898610505626
84 0.5159932930825955
85 0.47973303476274065
86 0.5178802110132941
87 0.47756327474795535
88 0.5203960698931426
89 0.47460733179795245
90 0.5239106956702959
91 0.47034829916440296
92 0.5291656451816006
93 0.4636713318397979
94 0.5379035910087451
95 0.4516409992041232
96 0.5553724547274728
97 0.42346447268896964
98 0.6054657053378274
99 0.29670170728683665
100 0.9432323954484182


==> anc/fig11_gap.dat <==
200 0.012332320629496962 -0.012332320629411697 0.012332320629582227
160 0.01536104033110064 -0.015361040330759579 0.0153610403314417
120 0.02036218857710992 -0.020362188576910967 0.02036218857730887
96 0.025306007088190086 -0.025306007088374827 0.025306007088005344
88 0.027534553839366538 -0.027534553839416276 0.0275345538393168
72 0.033421328926706906 -0.033421328926692695 0.03342132892672112
56 0.04251082395941097 -0.04251082395913386 0.04251082395968808
48 0.04920199419596116 -0.04920199419603932 0.049201994195883
40 0.05839344441859495 -0.05839344441854877 0.05839344441864114
36 0.06440969241105421 -0.0644096924110471 0.06440969241106131
32 0.07180784008000174 -0.07180784007997687 0.07180784008002661
28 0.08112530876022817 -0.0811253087602708 0.08112530876018553
24 0.0932191357183072 -0.0932191357183072 0.0932191357183072
20 0.10954424732411461 -0.10954424732411638 0.10954424732411283
16 0.1327821033961918 -0.13278210339618468 0.1327821033961989


==> anc/fig11_gap_1.dat <==
200 0.008355965132381016 -0.008355965132068377 0.008355965132693655
160 0.010461406789687544 -0.010461406789573857 0.01046140678980123
120 0.021103345316703326 -0.013984247118457915 0.028222443514948736
96 0.017523724312127342 -0.017523724312354716 0.01752372431189997
88 0.03865727771541572 -0.038657277715543614 0.03865727771528782
72 0.023458143093058936 -0.023458143092923933 0.02345814309319394
56 0.030292280599496735 -0.030292280599454102 0.030292280599539367
48 0.03545616512604255 -0.03545616512612071 0.03545616512596439
40 0.04276030600679093 -0.04276030600676961 0.04276030600681224
36 0.047702716803573963 -0.04770271680359883 0.047702716803549094
32 0.05400533693190823 -0.05400533693189402 0.05400533693192244
28 0.06239556279392389 -0.06239556279392389 0.06239556279392389
24 0.07426173745266951 -0.07426173745268017 0.07426173745265885
20 0.09249388819471172 -0.09249388819474191 0.09249388819468152
16 0.12368095010637425 -0.12368095010638669 0.12368095010636182


==> anc/fig11_gap_2.dat <==
200 6.951620163447274 -3.4758100817255126 3.475810081721761
160 6.962091013903432 -3.4810455069505792 3.481045506952853
120 6.982699215203468 -3.491349607601194 3.491349607602274
96 7.006986451850821 -3.5034932259251264 3.503493225925695
88 7.019163182143586 -3.5095815910710257 3.5095815910725605
72 7.054861339123079 -3.527430669561795 3.5274306695612836
56 7.119538868459472 -3.559769434229622 3.5597694342298496
48 7.174084666752492 -3.5870423333764165 3.5870423333760755
40 7.257876419174153 -3.628938209587048 3.628938209587105
36 7.317905983981703 -3.6589529919907164 3.6589529919909864
32 7.396959271318721 -3.698479635659382 3.6984796356593392
28 7.504175239284848 -3.7520876196424098 3.752087619642438
24 7.654989305230458 -3.827494652615229 3.827494652615229
20 7.87723926814774 -3.938619634073845 3.938619634073895
16 8.225662307897736 -4.112831153948868 4.112831153948868


==> anc/fig11_gap_3.dat <==
200 0.011176006364394198 -0.005588003181969725 0.0055880031824244725
160 0.013995673835438538 -0.006997836919481415 0.006997836915957123
120 0.018718141746603578 -0.009359070872676511 0.009359070873927067
96 0.023469591493039843 -0.011734795746178861 0.011734795746860982
88 0.025638989575270443 -0.012819494788033126 0.012819494787237318
72 0.03145376893269258 -0.015726884466431557 0.015726884466261026
56 0.040679880659467926 -0.020339939826641285 0.020339940832826642
48 0.04767273254611837 -0.023836366271552833 0.023836366274565535
40 0.05757782746172779 -0.028788913731716548 0.028788913730011245
36 0.06426710820824155 -0.03213355410413499 0.032133554104106565
32 0.07274764292154146 -0.036373821460728095 0.03637382146081336
28 0.08390300250655969 -0.04195150125326563 0.041951501253294055
24 0.09940856184711322 -0.04970428092352108 0.04970428092359214
20 0.12304870874339713 -0.061524354371712775 0.06152435437168435
16 0.1657259634488497 -0.08286298172443196 0.08286298172441775


==> anc/fig4a_critical.dat <==
1.0 0.0
0.947544 0.1
0.889392 0.2
0.827860 0.3
0.761781 0.4
0.707107 0.5
0.761781 0.6
0.827860 0.7
0.889392 0.8
0.947544 0.9
1.0 1.0
1.0 0.0


==> anc/fig4a_critical_1.dat <==
0.947544 0.1
0.889392 0.2
0.827860 0.3
0.761781 0.4



==> anc/fig4a_critical_2.dat <==
0.761781 0.6
0.827860 0.7
0.889392 0.8
0.947544 0.9


==> anc/fig4a_critical_3.dat <==
0.0 0.5
1.0 0.5


==> anc/fig4b_fm.dat <==
1.0 1.0
0.92 0.9
0.88 0.8
0.84 0.7
0.83 0.6
0.83 0.55
0.83 0.5
0.83 0.45
0.83 0.4
0.84 0.3
0.88 0.2
0.92 0.1
1.0 0.0
1.5 0.0
1.5 1.0
1.0 1.0


==> anc/fig4b_ps.dat <==
1.0 1.0
0.9 0.9
0.85 0.8
0.83 0.7
0.82 0.6
0.82 0.55
0.82 0.5


==> anc/fig4b_sf.dat <==
0.68661 0.51
0.69126 0.52
0.71291 0.55
0.75357 0.6
0.79266 0.65
0.81815 0.685


==> anc/fig4b_sf1.dat <==
0.68661 0.49
0.69126 0.48
0.71291 0.45
0.75357 0.4
0.79266 0.35


==> anc/fig4b_trivial.dat <==
0.68485 0.5
0.68661 0.51
0.69126 0.52
0.71291 0.55
0.75357 0.6
0.79266 0.65
0.81815 0.685
0.84 0.7
0.88 0.8
0.92 0.9
1.0 1.0
0.0 1.0
0.0 0.5
0.68485 0.5


==> anc/fig4b_xy0.dat <==
0.68485 0.5
0.68661 0.51
0.69126 0.52
0.71291 0.55
0.75357 0.6
0.79266 0.65
0.81815 0.685
0.84 0.7
0.83 0.6
0.83 0.55
0.83 0.5
0.83 0.45
0.83 0.4
0.84 0.3
0.81815 0.315
0.79266 0.35
0.75357 0.4
0.71291 0.45
0.69126 0.48
0.68661 0.49
0.68485 0.5


==> anc/fig4c_fm.dat <==
1.0 1.0
0.88 0.9
0.78 0.8
0.69 0.7
0.61 0.6
0.56 0.55
0.5 0.5
0.56 0.45
0.61 0.4
0.69 0.3
0.78 0.2
0.88 0.1
1.0 0.0
1.5 0.0
1.5 1.0
1.0 1.0


==> anc/fig4c_ps.dat <==
1.0 1.0
0.88 0.9
0.78 0.8
0.69 0.7
0.61 0.6
0.56 0.55
0.5 0.5


==> anc/fig4c_sf.dat <==
0.71740 0.75
0.72826 0.79
0.73063 0.8
0.75483 0.9
0.76534 0.95
0.77576 1.0


==> anc/fig4c_sf1.dat <==
0.71740 0.25
0.72826 0.21
0.73063 0.2
0.75483 0.1
0.76534 0.05
0.77576 0.0


==> anc/fig4c_trivial.dat <==
0.77576 1.0
0.0 1.0
0.0 0.5
0.5 0.5
0.56 0.55
0.61 0.6
0.69 0.7
0.70885 0.721952
0.71740 0.75
0.72826 0.79
0.73063 0.8
0.75483 0.9
0.76534 0.95
0.77576 1.0



==> anc/fig4c_xy2.dat <==
0.77576 1.0
1.0 1.0
0.88 0.9
0.78 0.8
0.70885 0.721952
0.71740 0.75
0.72826 0.79
0.73063 0.8
0.75483 0.9
0.76534 0.95
0.77576 1.0


==> anc/fig5_1st_order_tri_to_hal.csv <==
0.0 -0.01
0.0 -3.11


==> anc/fig5_c2_line.csv <==
0.0 -0.01
0.0 3.138


==> anc/fig5_phase_diag_neel_to_tri.csv <==
0.6 -8.25
0.5 -6.48
0.4 -5.34
0.3 -4.46
0.2 -3.94
0.1 -3.36
0.0 -3.11


==> anc/fig5_phase_diag_to_fm.csv <==
0.98 9.75
0.95 7.374
0.85 5.277
0.7 4.187
0.4 3.436
0.2 3.219
0.0 3.138


==> anc/fig5_phase_diag_tri_to_xy1.csv <==
0.2 1.4
0.4 1
0.6 0.876
0.8 0.876
1 0.937


==> anc/fig5_phase_diag_xy1_to_xy2.csv <==
1.0 3.1744
0.9 3.1727
0.8 3.3204
0.7 3.389
0.55 3.66


==> anc/fig6a_mom_L_120.dat <==
2.5 8.34620039234471
2.3 8.608603789909022
2.1 8.787500073156004
1.9 8.905236314540947
1.7 8.973608187498225
1.5 8.998156326145855
1.3 8.979913526360596
1.1 8.91584898010937
0.9 8.798371415499025
0.7 8.613851900350205
0.5 8.339966841895235
0.30000000000000004 7.9421593359931
0.10000000000000009 7.372838597023932
-0.09999999999999987 6.588086090150896
-0.2999999999999998 5.60710569169049
-0.5 4.5748576892516954
-0.7 3.680208628481108
-0.8999999999999999 3.0025420340521682
-1.1 2.5148690146690083
-1.3 2.1630476855932996
-1.5 1.9031685816415065


==> anc/fig6a_mom_L_160.dat <==
2.5 10.503663734930678
2.3 10.804760012798514
2.1 11.004626557715124
1.9 11.130375278325255
1.7 11.1962612427108
1.5 11.208840106127575
1.3 11.169000906843873
1.1 11.07234812403495
0.9 10.9082762752498
0.7 10.657488339284477
0.5 10.287273801380021
0.30000000000000004 9.74419824192602
0.10000000000000009 8.949237734127044
-0.09999999999999987 7.825018390248627
-0.2999999999999998 6.417566509506834
-0.5 5.010085551185951
-0.7 3.8928755072577617
-0.8999999999999999 3.111338542394774
-1.1 2.576839765368171
-1.3 2.2021296525541105
-1.5 1.929851751179712


==> anc/fig6a_mom_L_200.dat <==
2.5 12.56485520699607
2.3 12.899436358091895
2.1 13.115996898850545
1.9 13.246198247915613
1.7 13.306662862459126
1.5 13.304933779038466
1.3 13.241767452170215
1.1 13.111440343104142
0.9 12.90036819606379
0.7 12.583531212839164
0.5 12.117379354657773
0.30000000000000004 11.42777324769816
0.10000000000000009 10.398912024521241
-0.09999999999999987 8.913327189955176
-0.2999999999999998 7.063360521124342
-0.5 5.312672704088369
-0.7 4.026699983976078
-0.8999999999999999 3.1772412112990027
-1.1 2.614070333868416
-1.3 2.2255819849011917
-1.5 1.9458618399634815


==> anc/fig6b_stfc_L_120.dat <==
0.0 0.0012715768659118708
-0.19999999999999996 0.0013529376642999512
-0.3999999999999999 0.0014437825065927914
-0.5999999999999999 0.001545518814720801
-0.7999999999999998 0.0016586144302832878
-1.0 0.0017826132280901958
-1.2 0.0019166110256676053
-1.4 0.0020596577055907598
-1.6 0.0022109588166378345
-1.8 0.002369950841137073
-2.0 0.0025363143346095363
-7.5 0.020879337816005716
-7.7 0.025372980718964003
-7.9 0.032378790740720795
-8.1 0.04425747614579225
-8.3 0.06493816848440052
-8.5 0.09464027275151927
-8.7 0.122217486928059
-8.9 0.14113474637985451
-9.1 0.15411335999635117
-9.3 0.16383861415739842
-9.5 0.17160085386129695


==> anc/fig6b_stfc_L_160.dat <==
0.0 0.0009503018553538213
-0.19999999999999996 0.0010107983111238984
-0.3999999999999999 0.0010785255982154697
-0.5999999999999999 0.001154590728337479
-0.7999999999999998 0.0012393065107788549
-1.0 0.0013322803958061612
-1.2 0.0014328098040728389
-1.4 0.001540171872639515
-1.6 0.0016537669042839015
-1.8 0.0017731721069148207
-2.0 0.001898150120141089
-7.5 0.01608186430147756
-7.7 0.01977604725181261
-7.9 0.02585761866545403
-8.1 0.0373937419794767
-8.3 0.06153292527102495
-8.5 0.09891555265564717
-8.7 0.1276804748487612
-8.9 0.1450401878228913
-9.1 0.15705420234762899
-9.3 0.1662684208504802
-9.5 0.17370964508575323


==> anc/fig6b_stfc_L_200.dat <==
0.0 0.000758608967611862
-0.19999999999999996 0.0008067507200301083
-0.3999999999999999 0.0008607415305947295
-0.5999999999999999 0.0009214866913745313
-0.7999999999999998 0.000989210857739751
-1.0 0.0010635781279053924
-1.2 0.001144016579273332
-1.4 0.001229943223293308
-1.6 0.0013208764637275597
-1.8 0.0014164779936256659
-2.0 0.0015165589927882118
-7.5 0.01306841816676004
-7.5 0.013068418172471053
-7.7 0.016181672986988353
-7.7 0.016181672998226607
-7.9 0.021475588223616802
-7.9 0.021475588222340105
-8.1 0.03235979154134648
-8.1 0.032359791546483975
-8.3 0.059301650404593384
-8.5 0.10298694640150864
-8.7 0.13095172126085122
-8.7 0.13095172125645024
-8.9 0.14725779994551474
-8.9 0.14725779994694993
-9.1 0.15881375790445285
-9.1 0.1588137578879772
-9.3 0.16776413124422193
-9.3 0.1677641311152541
-9.5 0.17501719487762374
-9.5 0.17501719488196524


==> anc/fig6b_stfc_L_80.dat <==
0.0 0.0019207579990566362
-0.19999999999999996 0.0020448384728894435
-0.3999999999999999 0.0021827532654980918
-0.5999999999999999 0.0023363946786465585
-0.7999999999999998 0.002506520305793003
-1.0 0.0026926353355490786
-1.2 0.002893510155747563
-1.4 0.0031077721652791753
-1.6 0.0033342470555709942
-1.8 0.0035720903591454065
-2.0 0.003820814024592403
-7.5 0.029647004987231454
-7.7 0.03519028997640014
-7.9 0.04304009970731026
-8.1 0.05444062238903524
-8.3 0.07072105152871956
-8.5 0.0917198421098187
-8.7 0.11397855618896577
-8.9 0.13311613355048418
-9.1 0.1477511790284591
-9.3 0.15878977224835672
-9.5 0.16740333255647347


==> anc/fig6d_fid_L_120.dat <==
4.499 0.00209477990721
4.299 0.00263626084051
4.099 0.00343840158878
3.899 0.00471084827406
3.699 0.00695489264
3.499 0.0117187269046
3.299 0.0264864433865
3.259 0.033196762848
3.219 0.0424641010321
3.179 0.0545510350442
3.139 0.0679622630422
3.099 0.0780249705006
3.099 0.0780250245095
3.059 0.0789878609757
3.019 0.0700451444659
2.979 0.0565233999321
2.939 0.0439314066634
2.899 0.034425631881
2.699 0.0160590720189
2.499 0.0111060711198


==> anc/fig6d_fid_L_160.dat <==
4.499 0.00211282717525
4.299 0.00266174209924
4.099 0.00347740386006
3.899 0.00477761447057
3.699 0.00709130329098
3.499 0.0121059656607
3.299 0.0291298854507
3.259 0.0379961376056
3.219 0.0516489839629
3.179 0.0715873167029
3.139 0.0941061068863
3.099 0.104663425525
3.099 0.104668917789
3.059 0.0924195937112
3.019 0.0690269816564
2.979 0.0493508914605
2.939 0.0366840808685
2.899 0.0289769972194
2.699 0.0150061416966
2.499 0.0105977787479


==> anc/fig6d_fid_L_200.dat <==
4.499 0.00212402276898
4.299 0.00267715775413
4.099 0.00350093693034
3.899 0.00481791224403
3.699 0.00717365529602
3.499 0.0123388846148
3.299 0.0308112647498
3.259 0.0413311480899
3.219 0.0591204314578
3.179 0.0882480455373
3.139 0.121475552493
3.099 0.125562578095
3.059 0.0937143944206
3.019 0.0617686744782
2.979 0.0428313938868
2.939 0.0325236956063
2.899 0.026453795479
2.699 0.0144342963562
2.499 0.0102940839235


==> anc/fig6d_fid_L_80.dat <==
4.499 0.00205898627744
4.299 0.00258567409199
4.099 0.00336090858309
3.899 0.00457789644807
3.699 0.00668310338136
3.499 0.0109491427088
3.299 0.0220500475836
3.259 0.026156457161
3.219 0.0311980350678
3.179 0.0371304944357
3.139 0.0435684907542
3.099 0.0496119785972
3.059 0.0539112894021
3.019 0.0551874672912
2.979 0.0529952979177
2.939 0.0480560302852
2.899 0.04177817802
2.699 0.0191817794406
2.499 0.0122213583982


==> anc/fig7_Ls.csv <==
80
120
160
200


==> anc/fig7_gap.csv <==
0.19457972804551105,0.1249720180109648,0.08990526776568686,0.06878925522335066
0.2004758174221024,0.12832900153702553,0.09191614845306617,0.06994127722123267
0.2048991303913823,0.1307406817538208,0.09326145726771529,0.0706010393289489
0.208063207194769,0.1323653353309453,0.09408671690536607,0.0703133780684766
0.2102375010399271,0.13343370576555458,0.09463201896494411,0.0711638881597878
0.2118485940873569,0.1343522347833641,0.09533730881926772,0.07183922441504365
0.21361106661856866,0.13584409976658662,0.09699041270894782,0.07380135808205068
0.21672113935593984,0.139167327463241,0.10095138257156577,0.07771212832210495
0.22313149728663006,0.14641601627036493,0.10939231251074943,0.08759920498386009
0.23586161798613148,0.1607831302274576,0.12531655255449436,0.10286075517564086
0.25914546591542376,0.1864673502942651,0.1520953509398737,0.12673504132976632
0.29811671411606255,0.22811735957719748,0.19316620422509345,0.15796155309993765
0.35816846548256365,0.2908162042682534,0.251873858534168,0.2117045062170746
0.4449831729208569,0.38165873124987115,0.3377900298547729,0.30258184420307543
0.5655786075015072,0.5107283394519868,0.47338310173458353,0.4465611342305351
0.7282375394769218,0.6866126862666988,0.6689569744559662,0.6551514985378617
0.9395100225558224,0.9078016639257385,0.9008713849741525,0.8990397088248869


==> anc/fig7_lambda.csv <==
2.0,2.0,2.0,2.0
1.75,1.75,1.75,1.75
1.5,1.5,1.5,1.5
1.25,1.25,1.25,1.25
1.0,1.0,1.0,1.0
0.75,0.75,0.75,0.75
0.5,0.5,0.5,0.5
0.25,0.25,0.25,0.25
0.0,0.0,0.0,0.0
-0.25,-0.25,-0.25,-0.25
-0.5,-0.5,-0.5,-0.5
-0.75,-0.75,-0.75,-0.75
-1.0,-1.0,-1.0,-1.0
-1.25,-1.25,-1.25,-1.25
-1.5,-1.5,-1.5,-1.5
-1.75,-1.75,-1.75,-1.75
-2.0,-2.0,-2.0,-2.0


==> anc/fig8a_c_L120.dat <==
3.9 0.9173706902802082
3.7 0.9166683508811323
3.5 0.9329710889145864
3.3 1.0467964050956446
3.075 1.6635319201825685
2.9 1.4949107530130894
2.7 1.1003337755034555
2.5 0.938339718194961
2.3 0.8828981677256413


==> anc/fig8a_c_L160.dat <==
3.9 0.9289528520086178
3.7 0.9269539721661331
3.5 0.9371531883471143
3.3 1.0318719344977003
3.1 1.673235914520228
2.9 1.3801720361030918
2.7 1.046553878050886
2.5 0.9290316465604859
2.3 0.8913994626612771


==> anc/fig8a_c_L200.dat <==
3.9 0.936678953652325
3.7 0.9341279438647709
3.5 0.9409381133256384
3.3 1.020787091602454
3.115 1.6771582402571625
2.9 1.2994061670480257
2.7 1.0187602445425934
2.5 0.9269106932848691
2.3 0.8986660894752486


==> anc/fig8a_c_L80.dat <==
3.9 0.8964967907994971
3.6 0.9082865308393641
3.4 0.9725335570365673
3.2 1.2349750106270978
3.025 1.6365005455581694
2.8 1.4195148917101983
2.6 1.0734561004403194
2.4 0.9129888511115624
2.3 0.876307112141001


==> anc/fig8b_c_lam.dat <==
4.0 -0.07694782741991035
3.5 0.22463627900796854
3.0 1.6096847317859158
2.75 1.6661111040830012
2.5 1.6802440378003696
2.25 1.683107503943621
2.0 1.681708207612046
1.75 1.680829678978529
1.5 1.684271657658515
1.25 1.6969962738029505
1.0 1.7261183818813344
0.75 1.7799059347599118
0.5 1.86339739420226
0.25 1.9677815505281164
0.0 2.055262594864353
-0.5 1.9507901240857244
-0.75 1.706458115060605
-1.0 1.340926105358905
-1.25 0.9053895702265431
-1.5 0.5141694656738414
-1.75 0.2539909373621238
-2.0 0.1142688370366872
-2.25 0.047482363347653336
-2.25 0.047482371145625826
-2.5 0.017980211053482156
-2.75 0.005949323847479838
-2.75 0.005949318361991452
-3.0 0.0013329062160751762
-3.0 0.0013329033331285743


==> anc/fig9a_data_string.dat <==
49 0.834861322278744
51 0.8317399631860545
53 0.828480678010578
55 0.8296778382194079
57 0.8283980641784434
59 0.8294353830721786
61 0.8284873975906014
63 0.8293383873938381
65 0.8285617207993701
67 0.829270907769841
69 0.828622211763988
71 0.82921541795241
73 0.8286742237900898
75 0.8291667420296988
77 0.8287207634607977
79 0.829122518504428
81 0.8287635503905251
83 0.8290813848892211
85 0.8288036817570981
87 0.8290424336770627
89 0.8288419338258345
91 0.8290049945659539
93 0.8288789051140464
95 0.82896853074958
97 0.8289150912992697
99 0.8289325824343756
101 0.8289509285886479
103 0.8288967324364549
105 0.8289868219381491
107 0.8288605823109472
109 0.8290231657156347
111 0.8288237339227362
113 0.8290603607249935
115 0.8287857728749459
117 0.8290988302467251
119 0.8287462520527583
121 0.8291390368595571
123 0.8287046732823796
125 0.8291815016765678
127 0.8286604652793705
129 0.829226828005153
131 0.8286129562025853
133 0.8292757316071471
135 0.8285613366527264
137 0.8293290815470771
139 0.8285046097224873
141 0.8293879563778043
143 0.8284415201209872
145 0.8294537242144946
147 0.8283704514940743
149 0.8295281601454042
151 0.8282892726494758
153 0.8296136235938244
155 0.8281950997208597
157 0.8297133355017716
159 0.8280839141859735
161 0.8298318286463126
163 0.8279499214831025
165 0.8299757119391195
167 0.827784413555298
169 0.8301550332428589
171 0.827573598790833
173 0.8303858259868149
175 0.8272939816682986
177 0.8306949338703292
179 0.8269005572305749
181 0.8311277523927293
183 0.8262866409832887
185 0.8317444865996753
187 0.8250911213823205
189 0.8324366897529919
191 0.8214350139601927
193 0.8309148074709488
195 0.7997854028822895
197 0.8073779965252719


==> anc/fig9a_data_string_1.dat <==
49 0.38709560746410093
51 0.03860596129588024
53 0.06810002056562332
55 0.013933480817800685
57 0.028942039200540965
59 0.007422809536896231
61 0.01667530280297249
63 0.004750866494935526
65 0.011157894151523602
67 0.003369344516605179
69 0.00815196430617664
71 0.002550780667697372
73 0.006309779600012138
75 0.002020467375651604
77 0.005086596699369377
79 0.001654505682817464
81 0.004226133597921151
83 0.0013897132763661404
85 0.003594036944437208
87 0.0011909116202563704
89 0.0031138143193258114
91 0.0010371723775299043
93 0.002739017053070715
95 0.0009153759284411707
97 0.002439972665884073
99 0.0008169319081962139
101 0.0021969382988572873
103 0.0007360041943428136
105 0.0019963319989490013
107 0.0006685011845075075
109 0.0018285433256185312
111 0.0006114756678914808
113 0.001686604936520136
115 0.0005627544552475671
117 0.0015653567836805423
119 0.0005207020808793448
121 0.0014609036305572162
123 0.00048406511139707396
125 0.0013702540400615853
127 0.00045186675012841656
129 0.0012910741452744636
131 0.0004233341119571553
133 0.0012215168393799045
135 0.0003978461418573825
137 0.0011600994828501968
139 0.00037489543716377033
141 0.0011056158124268397
143 0.00035406069048927037
145 0.001057072839573897
147 0.0003349815866344439
149 0.0010136376897822849
151 0.00031735027485602215
153 0.0009746062596839994
155 0.0003008876328760334
157 0.000939369065232364
159 0.0002853317941603243
161 0.0009073840734518529
163 0.00027042873017730503
165 0.0008781542461319943
167 0.00025591512783045705
169 0.0008512041161856861
171 0.00024148859015758425
173 0.0008260417268819211
175 0.0002267871076481639
177 0.0008021218753834262
179 0.0002113081792443981
181 0.0007787466676120707
183 0.00019429762858067084
185 0.0007548949121630945
187 0.00017443076596340706
189 0.000728773321117036
191 0.0001487720962781703
193 0.0006966449605844894
195 0.00010676077492180933
197 0.0006683188571417129


==> anc/fig9b_data_string.dat <==
49 0.23348663145097454
51 0.18363178768248278
53 0.10259881026722582
55 0.08180802000199466
57 0.05049432917210694
59 0.041523411416821226
61 0.026060150219169558
63 0.022280346775010076
65 0.01374598870253657
67 0.012387664320744765
69 0.0072998802525135196
71 0.007087266586447068
73 0.0038471438319373046
75 0.004166340774340186
77 0.001973054020565107
79 0.002522309122006348
81 0.0009506584168123982
83 0.0015809177278337206
85 0.00039445108468467847
87 0.0010330505199321325
89 9.547104623657703e-05
91 0.0007087428004319297
93 6.120491872235235e-05
95 0.0005128988238139068
97 0.00013941276412677338
99 0.0003916652155315544
101 0.0001747498054942045
103 0.00031427364567930706
105 0.00018706129542033333
107 0.0002630111557254315
109 0.0001873676253837295
111 0.00022760121386188097
113 0.00018174016230723444
115 0.0002020289443153725
117 0.00017347948074064725
119 0.00018273429213602277
121 0.00016434120412152153
123 0.00016758125409909613
125 0.00015522610636015339
127 0.00015526229747385287
129 0.00014656556105161923
131 0.00014495561015093192
133 0.00013853975358633827
135 0.00013613402267782985
137 0.00013119827226574742
139 0.00012843988365244277
141 0.00012452674924741142
143 0.00012162152932099214
145 0.00011848371925699989
147 0.0001154872347738129
149 0.00011302247964372832
151 0.00010987711632801098
153 0.00010810397025313495
155 0.00010464382856822816
157 0.00010371445910153877
159 9.962926688524126e-05
161 9.987368696599881e-05
163 9.464058478141893e-05
165 9.665584171301686e-05
167 8.941783491703768e-05
169 9.423410600943123e-05
171 8.357560986146353e-05
173 9.292362109209113e-05
175 7.652792783251222e-05
177 9.327093430891732e-05
179 6.736372743963041e-05
181 9.616559806567249e-05
183 5.468325082394628e-05
185 0.00010296924265486416
187 3.6435905676553636e-05
189 0.00011549448455759324
191 1.0071284650661365e-05
193 0.00013512468583428937
195 2.5316070548207473e-05
197 0.00015851836991895684


==> anc/fig9b_data_string_1.dat <==
49 0.023934465915129266
51 0.0751332522415471
53 0.0023128977078167717
55 0.02299139631040899
57 0.0037039377945837742
59 0.00978404623810479
61 0.0035867370163448833
63 0.005202184266029409
65 0.0029772831962844673
67 0.0032742428396917702
69 0.002380014364922603
71 0.002319414250024526
73 0.0019062715163796944
75 0.001774881457911251
77 0.0015516184459878706
79 0.0014274999287654465
81 0.0012883251916162221
83 0.0011870701870781524
85 0.001090612968479903
87 0.0010109387393512992
89 0.0009393016225268944
91 0.0008766566505688295
93 0.0008210931758537206
95 0.0007712566484526014
97 0.0007269111383379542
99 0.0006866546186080174
101 0.0006505335586059383
103 0.0006175166045170342
105 0.000587627852055812
107 0.0005601687164597372
109 0.0005351158658996262
111 0.0005119948348272363
113 0.000490763925301498
115 0.0004710814753813405
117 0.00045291754617512943
119 0.00043599737476045767
121 0.00042032711320414963
123 0.00040564956601074403
125 0.0003920348426810637
127 0.0003791919786140708
129 0.0003672888640266173
131 0.00035595383817615
133 0.00034549946492496683
135 0.00033539953254133363
137 0.00032619252005689365
139 0.00031708976786122664
141 0.0003089869830620595
143 0.00030066028156980167
145 0.0002935728020137182
147 0.0002857902004737875
149 0.00027970108794877856
151 0.00027220472027339015
153 0.00026717653520555646
155 0.00025963169272169464
157 0.00025585174573304446
159 0.0002477843392968847
161 0.00024564129520453497
163 0.00023636101109844381
165 0.0002365476461325295
167 0.00022495446393437752
169 0.00022866223307538167
171 0.00021301427184958758
173 0.00022225327949923317
175 0.00019972726184695657
177 0.00021784693592395016
179 0.00018382950062846692
181 0.0002163849324256217
183 0.00016330173754506368
185 0.00021949742007636706
187 0.0001348454479454832
189 0.00023007023604995118
191 9.286657549579453e-05
193 0.00025426689889174723
195 2.6264413915159137e-05
197 0.0003243376229977896


==> anc/fig9c_string.dat <==
49 0.10319073093463212
51 0.03754169395166909
53 0.02021982359638526
55 0.013036150558821872
57 0.0092932427486716
59 0.007059029280878789
61 0.00560088753681084
63 0.004587651103090625
65 0.0038501030022214293
67 0.003293652610456704
69 0.002861691525870571
71 0.0025184768942391337
73 0.0022404460304038167
75 0.002011503045180429
77 0.0018203189310994723
79 0.0016587147222233791
81 0.0015206539443078414
83 0.001401595036509824
85 0.0012980629572077029
87 0.001207358717144504
89 0.0011273577350003638
91 0.001056367104544076
93 0.0009930229897042214
95 0.0009362160430364936
97 0.0008850354311138574
99 0.0008387270559748663
101 0.000796662184593786
103 0.0007583123170956099
105 0.0007232305835937859
107 0.0006910367029995957
109 0.0006614053024395301
111 0.0006340563089174528
113 0.00060874771290567
115 0.0005852690667099039
117 0.0005634367481477878
119 0.0005430897422656017
121 0.0005240863823338722
123 0.0005063013994073173
125 0.0004896236116559204
127 0.00047395403385517616
129 0.00045920425192591286
131 0.0004452947550802854
133 0.0004321541030554972
135 0.0004197175036189078
137 0.00040792625433486423
139 0.0003967268512103921
141 0.00038607020656548897
143 0.00037591122839760854
145 0.0003662081818008827
147 0.00035692221228271
149 0.00034801690231004367
151 0.00033945796440802223
153 0.0003312127602967802
155 0.0003232498617431371
157 0.0003155389473736084
159 0.0003080501932833288
161 0.00030075381705819433
163 0.00029361974940788884
165 0.00028661707538662595
167 0.00027971355565722277
169 0.0002728746502406972
171 0.0002660628256703315
173 0.00025923603545656567
175 0.00025234633752058226
177 0.0002453376969028806
179 0.00023814277678789922
181 0.00023067842647520503
183 0.00022283875001467889
185 0.00021448374683355234
187 0.00020542060531304372
189 0.00019536758793537047
191 0.00018388016916988717
193 0.00017021000524220376
195 0.00015338260809449764
197 0.00013688323250294504


==> anc/fig9c_string_1.dat <==
49 0.21075686085941442
51 0.09011995136547275
53 0.05060062837829326
55 0.032990032224915845
57 0.023577926391594884
59 0.017909272761043496
61 0.014199275601933592
63 0.011619928764420194
65 0.009742995615663495
67 0.008327800051117107
69 0.00722998193616809
71 0.006358325092379993
73 0.005652691868379131
75 0.005072013356357292
77 0.004587396710457012
79 0.004177991770384625
81 0.0038284177226204186
83 0.00352710872167285
85 0.0032652192134152353
87 0.003035882042394943
89 0.0028336934681468906
91 0.0026543498392153633
93 0.002494385983733838
95 0.002350984085458794
97 0.002221831692132619
99 0.0021050149955305747
101 0.0019989382556053602
103 0.0019022613515652879
105 0.0018138512853445275
107 0.001732744457152948
109 0.001658116389380404
111 0.001589257943316556
113 0.0015255564068268276
115 0.0014664792983632865
117 0.0014115620697987038
119 0.001360397664533021
121 0.0013126280050538251
123 0.001267936810012884
125 0.0012260433988980075
127 0.001186698064110772
129 0.0011496777886262136
131 0.0011147826545249984
133 0.0010818325425588804
135 0.0010506648288130577
137 0.0010211321529212656
139 0.0009931003496339436
141 0.0009664466788273222
143 0.0009410585584223371
145 0.000916832013090679
147 0.0008936706450331772
149 0.000871484479881864
151 0.000850189038932259
153 0.0008297044388228192
155 0.0008099542500499064
157 0.0007908650411674078
159 0.0007723650539261586
161 0.0007543834951461195
163 0.0007368496365604936
165 0.0007196913803244814
167 0.0007028342346819113
169 0.0006861992044985251
171 0.0006697013101915847
173 0.0006532466421705048
175 0.0006367287599831255
177 0.0006200240108511285
179 0.0006029836703734418
181 0.0005854235624880744
183 0.0005671070468024748
185 0.0005477184274982813
187 0.0005268189631217818
189 0.0005037808004848523
191 0.00047772774685149634
193 0.00044780355776554635
195 0.0004163353358276114
197 0.00041459368358128434


==> anc/fig9d_corr.dat <==
1.0 0.22421428931804605 1.0085824399427648
2.0 0.06446993903763362 0.8348033275422695
3.0 0.029130463617759006 0.7727935368975997
4.0 0.012180626223185498 0.7272653078793497
5.0 0.005808684886481313 0.6958846288158282
6.0 0.0026040236933875804 0.6705345791031936
7.0 0.0012318261086814164 0.6500995382312651
8.0 0.0005353311568038199 0.6327133445852379
9.0 0.00022519514901825355 0.6177836780849624
10.0 7.128370558961983e-05 0.6046504520160807
11.0 4.91831687626787e-06 0.5929845818979254
12.0 2.490373109112487e-05 0.5824830600800437
13.0 3.500834489703064e-05 0.5729531221469278
14.0 3.716361589967132e-05 0.5642305281109979
15.0 3.5412820916264076e-05 0.5561960105155616
16.0 3.242037210848814e-05 0.5487501729388686
17.0 2.9066401574961986e-05 0.5418152611234326
18.0 2.5883252486369468e-05 0.5353263180704011
19.0 2.3000670517331345e-05 0.529230224353398
20.0 2.0474744809789724e-05 0.5234820957031577
21.0 1.8280283170440947e-05 0.5180441548472254
22.0 1.6384535445584936e-05 0.5128840373075348
23.0 1.4744806616173722e-05 0.507973945782339
24.0 1.3323571404905143e-05 0.5032897422744047
25.0 1.2086769142091724e-05 0.4988103687067152
26.0 1.1006021120751885e-05 0.49451730926338217
27.0 1.0057384071601727e-05 0.49039419847683224
28.0 9.22107744763534e-06 0.48642647878927037
29.0 8.480657234494204e-06 0.48260113215541905
30.0 7.822463382808897e-06 0.4789064502743766
31.0 7.235112273629163e-06 0.4753318467159213
32.0 6.709067033053295e-06 0.4718676964351338
33.0 6.236307178039691e-06 0.46850520074640545
34.0 5.81005718459926e-06 0.46523627147308444
35.0 5.4245658052121115e-06 0.46205343107014596
36.0 5.074934638416018e-06 0.45894972594383543
37.0 4.756973605149484e-06 0.45591865024030487
38.0 4.467098474750242e-06 0.4529540780302873
39.0 4.202192980501396e-06 0.45005020418345226
40.0 3.959568619302245e-06 0.44720148998676856
41.0 3.736949799743039e-06 0.44440260866958126
42.0 3.532298432265546e-06 0.44164840462525273
43.0 3.3438861996998304e-06 0.4389338330863261
44.0 3.1701989267884922e-06 0.4362539461188517
45.0 3.0099324921512016e-06 0.433603797597711
46.0 2.8619445856387093e-06 0.4309784830586674
47.0 2.7252596867533008e-06 0.42837295467072944
48.0 2.598997684774562e-06 0.4257822029256532
49.0 2.482496166383852e-06 0.4232008171726503
50.0 2.375043609947891e-06 0.42062356804438467
51.0 2.276234342596384e-06 0.4180442761732335
52.0 2.1854704641416367e-06 0.4154575022923275
53.0 2.102807475271029e-06 0.41285551358804423
54.0 2.0273206192550353e-06 0.41023307041568613
55.0 1.9600152948717753e-06 0.40757914496817677
56.0 1.8990161671367245e-06 0.40489035398037976
57.0 1.847480302602511e-06 0.402148055060799
58.0 1.8005217275185448e-06 0.39935607017824637
59.0 1.7670943475711631e-06 0.3964767122064319
60.0 1.73347396087431e-06 0.3935372390624597
61.0 1.724528446156448e-06 0.3904494265753957
62.0 1.7011377309444908e-06 0.3873121559188513
63.0 1.7330065701925967e-06 0.38389728172572135
64.0 1.7076534833265766e-06 0.38051830807384385


==> anc/fig9e_corr.dat <==
1.0 0.9844910096293746 0.24831045169097885
2.0 0.8380759600272998 0.061164313328125525
3.0 0.7749810902444348 0.02688588530513636
4.0 0.7302539811609761 0.009098335764815724
5.0 0.6979665414455005 0.003599084207567965
6.0 0.6722817770761359 0.0006892065523749213
7.0 0.6513281184273794 0.0002037614721762393
8.0 0.6336332571970101 0.0006337059160309855
9.0 0.618404213641488 0.0006866175811447994
10.0 0.6050587405614258 0.0006718845810995133
11.0 0.5932062928897128 0.0005954416104509419
12.0 0.5825579415930596 0.0005229192378703174
13.0 0.5728998760457582 0.00044949883619793685
14.0 0.5640688764153872 0.00038816374273747956
15.0 0.5559376631954089 0.00033469831121391014
16.0 0.5484056931946408 0.00029069163807421416
17.0 0.5413918233018704 0.0002535375250438954
18.0 0.5348299731778182 0.00022268671719982702
19.0 0.5286654201502389 0.00019664637236671556
20.0 0.5228524799415419 0.00017471044135303204
21.0 0.5173525344174936 0.00015602065879957716
22.0 0.5121326840532296 0.00014004730823630185
23.0 0.5071646375882666 0.00012628112792947843
24.0 0.5024239054782269 0.0001143630570277776
25.0 0.49788910860880076 0.0001039785335470167
26.0 0.4935414776788266 9.488840695381917e-05
27.0 0.4893644231291053 8.688979070232972e-05
28.0 0.4853431972249127 7.982142408424764e-05
29.0 0.48146460895817594 7.354772621979977e-05
30.0 0.47771679413098755 6.795780316090627e-05
31.0 0.4740890199957829 6.295833158359576e-05
32.0 0.4705715236671053 5.8471364119863645e-05
33.0 0.46715537151499315 5.443111272206147e-05
34.0 0.46383234213511493 5.0781935644353404e-05
35.0 0.4605948274278899 4.747620517275841e-05
36.0 0.457435740320705 4.447350754444024e-05
37.0 0.45434843821281823 4.173919374995949e-05
38.0 0.4513266527918218 3.9243421584927995e-05
39.0 0.4483644296484328 3.696037964584509e-05
40.0 0.44545606936479415 3.486789083566311e-05
41.0 0.44259607755061264 3.294684786410429e-05
42.0 0.43977911536351666 3.118045035528649e-05
43.0 0.43699995027705446 2.955402219036174e-05
44.0 0.43425341056731326 2.8054983214717555e-05
45.0 0.43153433947112824 2.6672399320387674e-05
46.0 0.42883754555715814 2.539680064646277e-05
47.0 0.42615774714832744 2.4220080751521933e-05
48.0 0.4234895365349478 2.3135262637863363e-05
49.0 0.420827297678313 2.2136196761640692e-05
50.0 0.4181651710352059 2.1217929752542775e-05
51.0 0.41549691004275946 2.0376264697488655e-05
52.0 0.4128159278945244 1.960818550286736e-05
53.0 0.4101149404111708 1.8911039099039906e-05
54.0 0.40738632571651945 1.8283980538866262e-05
55.0 0.40462104834245327 1.772562155712143e-05
56.0 0.4018102173622744 1.7237969430206057e-05
57.0 0.3989415593551836 1.682026349775212e-05
58.0 0.39600531525194416 1.6479172677649756e-05
59.0 0.3929821805584251 1.6213730809358506e-05
60.0 0.389864787209375 1.603936594782307e-05
61.0 0.3866155556744806 1.5952498348958954e-05
62.0 0.38324397553355144 1.598463299520847e-05
63.0 0.37965746780691717 1.6128600295567397e-05
64.0 0.37593915851267146 1.643822407977613e-05


==> anc/fig9f_corr.dat <==
1.0 0.236632432139678 0.3831708448415758
2.0 0.058367161844313786 0.14794367755304547
3.0 0.019117349588300518 0.07377087190481364
4.0 0.00652258141649819 0.03853926297553784
5.0 0.0022957967665363354 0.02069297816842864
6.0 0.0008467503476082415 0.011626758692188389
7.0 0.000308090392752953 0.006459451241204865
8.0 0.0001173758982203751 0.0037485961287089895
9.0 4.340624470955412e-05 0.002124143618903328
10.0 1.678395224390724e-05 0.0012552096521383147
11.0 6.254961259027046e-06 0.0007203037519225794
12.0 2.435956669153658e-06 0.00043039197662853826
13.0 9.113241917709137e-07 0.00024901912706045293
14.0 3.562200607777342e-07 0.00014983589794326474
15.0 1.3354193258861816e-07 8.715540909971653e-05
16.0 5.2306984018912804e-08 5.267562253048876e-05
17.0 1.9633586559737433e-08 3.074501629936104e-05
18.0 7.700340337110549e-09 1.8635245613209957e-05
19.0 2.8926000085625003e-09 1.0900687160642346e-05
20.0 1.1355068657323898e-09 6.6195986491106485e-06
21.0 4.267704248379978e-10 3.877584063622936e-06
22.0 1.6764626657838608e-10 2.3577286873342535e-06
23.0 6.302946183321795e-11 1.3823377604309655e-06
24.0 2.477329172820455e-11 8.412863524263475e-07
25.0 9.315471885060666e-12 4.935280340816576e-07
26.0 3.663018691383083e-12 3.0057109775061943e-07
27.0 1.3773608459010286e-12 1.7638715741968668e-07
28.0 5.417744933669992e-13 1.0748776141465128e-07
29.0 2.0365554255635214e-13 6.309040970809507e-08
30.0 8.011233105507909e-14 3.8467200826754225e-08
31.0 3.0091904078611326e-14 2.2580291527218553e-08
32.0 1.1832166768974933e-14 1.3774911523755228e-08
33.0 4.4373929375667084e-15 8.085781889520022e-09
34.0 1.7420802865483896e-15 4.935405585061105e-09
35.0 6.512470018639949e-16 2.8967756797977765e-09
36.0 2.5464943811493286e-16 1.769196095828814e-09
37.0 9.458754237207977e-17 1.0382287568414407e-09
38.0 3.6636640768305116e-17 6.345136154481383e-10
39.0 1.3425072595271918e-17 3.722620547934849e-10
40.0 5.086622304934091e-18 2.2767471744796977e-10
41.0 1.8088158399760747e-18 1.335293540718985e-10
42.0 6.546269627629213e-19 8.173312478138322e-11
43.0 2.1374464804672296e-19 4.791548446604875e-11
44.0 6.18843704612897e-20 2.9356035422958277e-11
45.0 1.2526389411357601e-20 1.7200219795247954e-11
46.0 1.856148865922812e-21 1.0548781606196114e-11
47.0 5.200812071412282e-21 6.176443581355292e-12
48.0 3.1081846679918117e-21 3.7924268687222234e-12
49.0 2.9996389220463385e-21 2.2187392557921907e-12
50.0 1.5535531317899692e-21 1.3642265296589808e-12
51.0 1.260135775356711e-21 7.974336691531259e-13
52.0 5.837182200416884e-22 4.91133917573434e-13
53.0 4.376304447772279e-22 2.8677223015512697e-13
54.0 1.8284662978763156e-22 1.7695181461329738e-13
55.0 1.3250596021471393e-22 1.0316904574752913e-13
56.0 5.02966511344063e-23 6.379448695527803e-14
57.0 3.295837511730593e-23 3.712199697406184e-14
58.0 1.5647964822821584e-23 2.301026210349796e-14
59.0 8.846559137021633e-24 1.3355541342401722e-14
60.0 5.074905891924602e-24 8.302523184412998e-15
61.0 2.9491633967016733e-24 4.803227510544914e-15
62.0 1.5182051147638797e-24 2.9964958958122057e-15
63.0 9.484247372923908e-25 1.726118070229298e-15
64.0 4.575372049645041e-25 1.0820231221249631e-15


==> anc/fig9g_corr.dat <==
1.0 8.151601343336923e-05 1.0746670290033775
2.0 0.0009142756161485965 1.0002623027015156
3.0 0.0004971580061170489 0.9497424376449841
4.0 0.0003037375841269674 0.912945518804426
5.0 0.0002006555704438806 0.8844422820328786
6.0 0.000140429909564449 0.86138994241717
7.0 0.00010279406560065318 0.8421421827782687
8.0 7.798633005193234e-05 0.8256758562809434
9.0 6.0903661522726527e-05 0.8113191630842866
10.0 4.870532362588609e-05 0.7986107868756217
11.0 3.972516731073905e-05 0.7872219614168081
12.0 3.294150894975201e-05 0.7769109700338841
13.0 2.7703140981327756e-05 0.7674953527355227
14.0 2.3580882331231123e-05 0.758834246595723
15.0 2.028333679232608e-05 0.7508167748236767
16.0 1.7607532008717675e-05 0.7433541800745954
17.0 1.5408746242312477e-05 0.7363743571440456
18.0 1.3581700810810782e-05 0.7298179572012681
19.0 1.2048377582257741e-05 0.7236355575819582
20.0 1.075004013514902e-05 0.717785569368067
21.0 9.641803232596224e-06 0.7122326597956956
22.0 8.688908383264193e-06 0.7069465487727016
23.0 7.86411856251723e-06 0.701901077455587
24.0 7.145880021680595e-06 0.6970734778028618
25.0 6.516910573822754e-06 0.6924437934150643
26.0 5.963293158245397e-06 0.6879944165279154
27.0 5.473686643275855e-06 0.6837097133562315
28.0 5.038784750444059e-06 0.6795757177386372
29.0 4.650899160435484e-06 0.6755798794338126
30.0 4.303639759450917e-06 0.6717108550887176
31.0 3.9916534986250696e-06 0.6679583334537934
32.0 3.710439253457043e-06 0.6643128864480405
33.0 3.4561864553361854e-06 0.6607658446528459
34.0 3.225655551886142e-06 0.6573091885134744
35.0 3.0160791794353603e-06 0.6539354548971154
36.0 2.8250821743902588e-06 0.6506376545516988
37.0 2.650618621369283e-06 0.6474091996926908
38.0 2.490918312836321e-06 0.6442438389332045
39.0 2.344450255709063e-06 0.6411355974147559
40.0 2.2098774040690827e-06 0.6380787226046848
41.0 2.0860332141103832e-06 0.6350676327343785
42.0 1.9719104785709263e-06 0.6320968666604957
43.0 1.8666023393898445e-06 0.6291610364307703
44.0 1.7693380007788306e-06 0.6262547798657252
45.0 1.6794319975532712e-06 0.6233727093791889
46.0 1.596281470811478e-06 0.6205093616472116
47.0 1.5193637257215897e-06 0.6176591425837281
48.0 1.4482228720968937e-06 0.6148162674780251
49.0 1.382469049626689e-06 0.6119746928894145
50.0 1.321767334833135e-06 0.6091280421656797
51.0 1.2658385236119507e-06 0.6062695166981382
52.0 1.2144472203157175e-06 0.6033917940328455
53.0 1.1674169264064282e-06 0.6004869044939214
54.0 1.124627837301162e-06 0.5975460835239972
55.0 1.0860165012005485e-06 0.59455958962528
56.0 1.0515686059420215e-06 0.5915164785903564
57.0 1.0213451205054458e-06 0.5884043188502281
58.0 9.954971673664659e-07 0.5852088290978772
59.0 9.742677124779942e-07 0.5819134053026747
60.0 9.580310220969057e-07 0.5784984988654169
61.0 9.473239151180923e-07 0.5749407818824774
62.0 9.429052034715113e-07 0.5712120041650155
63.0 9.458364873260461e-07 0.5672773936099966
64.0 9.576237592900938e-07 0.5630933628928232

